CBFKIT: A Control Barrier Function Toolbox for Robotics Applications

This paper introduces CBFKit, a Python/ROS toolbox for safe robotics planning and control under uncertainty. The toolbox provides a general framework for designing control barrier functions for mobility systems within both deterministic and stochastic environments. It can be connected to the ROS open-source robotics middleware, allowing for the setup of multi-robot applications, encoding of environments and maps, and integrations with predictive motion planning algorithms. Additionally, it offers multiple CBF variations and algorithms for robot control. The CBFKit is demonstrated on the Toyota Human Support Robot (HSR) in both simulation and in physical experiments.

==> code/example.py <==
#####################################################################
#####################################################################
import jax.numpy as jnp
from cbfkit.codegen.generate_model import generate_model


def compute_theta_d(x, y, th):
    thd = f"arctan2(yg - {y}, xg - {x})"
    return f"{th} + arctan2(sin({thd} - {th}), cos({thd} - {th}))"


params = {}
x, y, v, th = "x[0]", "x[1]", "x[2]", "x[3]"
drift = [f"{v} * cos({th})", f"{v} * sin({th})", "0", "0"]
control_mat = ["[0, 0]", "[0, 0]", "[1, 0]", "[0, 1]"]
barriers = [f"({x} - xo)**2 + ({y} - yo)**2 - r**2", f"l**2 - {v}**2"]
params["cbf"] = [{"xo: float": 1.0, "yo: float": 1.0, "r: float": 1.0}, {"l: float": 1.0}]
u_nom = f"kp * (norm([{x} - xg, {y} - yg]) - {v}), kp * ({compute_theta_d(x, y, th)} - {th})"
params["controller"] = {"kp: float": 1.0, "xg: float": 1.0, "yg: float": 1.0}

generate_model(
    directory="./tutorials/models",
    model_name="accel_unicycle",
    drift_dynamics=drift,
    control_matrix=control_mat,
    barrier_funcs=barriers,
    nominal_controller=u_nom,
    params=params,
)

#####################################################################
#####################################################################

import models.accel_unicycle as unicycle
from models.accel_unicycle.certificate_functions.barrier_functions.barrier_1 import cbf
from models.accel_unicycle.certificate_functions.barrier_functions.barrier_2 import cbf2_package

initial_state = jnp.array([2.0, 2.0, 0.0, -3 * jnp.pi / 4])
actuation_limits = jnp.array([1.0, jnp.pi])
dynamics = unicycle.plant()
nominal_controller = unicycle.controllers.controller_1(kp=1.0, xg=-2.0, yg=-2.0)

#####################################################################
#####################################################################
from cbfkit.controllers.model_based.cbf_clf_controllers import vanilla_cbf_clf_qp_controller
from cbfkit.controllers.utils.barrier_conditions.zeroing_barriers import linear_class_k
from cbfkit.controllers.utils.certificate_packager import concatenate_certificates
from cbfkit.controllers.model_based.cbf_clf_controllers.utils.rectify_relative_degree import (
    rectify_relative_degree,
)

cbf1_package = rectify_relative_degree(
    cbf(xo=0.9, yo=1.0, r=0.5), dynamics, len(initial_state), roots=-1.0 * jnp.ones((2,))
)

barriers = concatenate_certificates(
    cbf1_package(certificate_conditions=linear_class_k(10.0)),
    cbf2_package(certificate_conditions=linear_class_k(1.0), l=1.0),
)
controller = vanilla_cbf_clf_qp_controller(
    actuation_limits,
    nominal_controller,
    dynamics,
    barriers,
    p_mat=jnp.diag(jnp.array([1.0, 0.1])),
)

#####################################################################
#####################################################################

from cbfkit.simulation import simulator
from cbfkit.sensors import perfect
from cbfkit.estimators import naive
from cbfkit.integration import forward_euler

x, u, z, p, dkeys, dvals = simulator.execute(
    x0=initial_state,
    dt=1e-2,
    num_steps=1000,
    dynamics=dynamics,
    integrator=forward_euler,
    controller=controller,
    sensor=perfect,
    estimator=naive,
)

#####################################################################
#####################################################################

import matplotlib.pyplot as plt
import matplotlib.patches as patches

# Create a figure and axis
fig, ax = plt.subplots()

# Add a circle patch to the plot
circle1 = patches.Circle((0.9, 1.0), radius=0.5, edgecolor="r", facecolor="k")

# Add the circle patch to the axis
ax.add_patch(circle1)

ax.plot(x[:, 0], x[:, 1])
plt.show()

plt.plot(jnp.linspace(0.0, 5.0, len(u[:, 0])), u[:, 0])
plt.plot(jnp.linspace(0.0, 5.0, len(u[:, 1])), u[:, 1])
plt.show()

